Force-Directed Graph Drawing Using Social Gravity and Scaling

Force-directed layout algorithms produce graph drawings by resolving a system of emulated physical forces. We present techniques for using social gravity as an additional force in force-directed layouts, together with a scaling technique, to produce drawings of trees and forests, as well as more complex social networks. Social gravity assigns mass to vertices in proportion to their network centrality, which allows vertices that are more graph-theoretically central to be visualized in physically central locations. Scaling varies the gravitational force throughout the simulation, and reduces crossings relative to unscaled gravity. In addition to providing this algorithmic framework, we apply our algorithms to social networks produced by Mark Lombardi, and we show how social gravity can be incorporated into force-directed Lombardi-style drawings.

==> figures/t126/graph.py <==
G = {0: set([17, 12]), 1: set([19]), 2: set([7]), 3: set([14, 15]), 4: set([19]), 5: set([13, 94]), 6: set([20, 7]), 7: set([17, 2, 6]), 8: set([11, 12]), 9: set([12]), 10: set([15]), 11: set([8]), 12: set([8, 0, 19, 13, 9]), 13: set([18, 12, 5]), 14: set([3]), 15: set([19, 10, 3]), 16: set([17]), 17: set([0, 16, 7]), 18: set([13]), 19: set([12, 15, 4, 1]), 20: set([6, 21, 22]), 21: set([20]), 22: set([20]), 23: set([40, 25, 35, 39]), 24: set([42]), 25: set([64, 45, 23]), 26: set([40, 32, 53, 70]), 27: set([48, 65, 67]), 28: set([34, 61]), 29: set([58, 37, 61]), 30: set([40]), 31: set([59]), 32: set([26, 46]), 33: set([42]), 34: set([56, 28]), 35: set([49, 23]), 36: set([51, 38]), 37: set([29, 54]), 38: set([64, 36]), 39: set([23]), 40: set([42, 30, 23, 26, 62, 63]), 41: set([47]), 42: set([40, 57, 24, 33]), 43: set([59]), 44: set([71]), 45: set([25]), 46: set([32, 50]), 47: set([41, 52]), 48: set([27, 63]), 49: set([35]), 50: set([46]), 51: set([36]), 52: set([47, 61, 63]), 53: set([26]), 54: set([97, 37]), 55: set([69]), 56: set([34]), 57: set([42]), 58: set([29]), 59: set([60, 43, 68, 70, 31]), 60: set([59]), 61: set([28, 52, 29]), 62: set([40, 69, 71]), 63: set([40, 48, 52]), 64: set([25, 38]), 65: set([27]), 66: set([69]), 67: set([27, 116]), 68: set([59]), 69: set([66, 62, 55]), 70: set([26, 59]), 71: set([72, 44, 62]), 72: set([71]), 73: set([91, 106, 75, 100, 93]), 74: set([90]), 75: set([73, 92]), 76: set([92, 77]), 77: set([76, 102]), 78: set([82, 98, 101]), 79: set([88, 83]), 80: set([106]), 81: set([100, 84]), 82: set([100, 78]), 83: set([79]), 84: set([81]), 85: set([88]), 86: set([95]), 87: set([88, 89]), 88: set([87, 100, 85, 79]), 89: set([87, 103]), 90: set([74, 92]), 91: set([73, 95]), 92: set([99, 90, 75, 76]), 93: set([73]), 94: set([105, 5]), 95: set([105, 91, 86]), 96: set([102]), 97: set([101, 54]), 98: set([104, 78]), 99: set([92]), 100: set([88, 73, 82, 81]), 101: set([97, 78]), 102: set([96, 77]), 103: set([89]), 104: set([98]), 105: set([94, 95]), 106: set([80, 73]), 107: set([121, 123, 108, 113, 119]), 108: set([120, 114, 107, 118]), 109: set([122, 115, 110]), 110: set([121, 109]), 111: set([119]), 112: set([113, 124]), 113: set([112, 107, 117]), 114: set([108]), 115: set([109]), 116: set([67, 118]), 117: set([113]), 118: set([116, 108]), 119: set([107, 111]), 120: set([108]), 121: set([107, 110]), 122: set([109]), 123: set([107, 125]), 124: set([112]), 125: set([123])}
P = {0: (995.3924794728331+501.00215704378274j), 1: (1061.4422080989098+512.2742207945973j), 2: (911.6242478284313+594.2396714813194j), 3: (1092.4839430784273+573.5696901243407j), 4: (1108.2184828426894+473.0889165198701j), 5: (1074.9545073788822+348.789538430209j), 6: (937.0109329839722+633.0318419652199j), 7: (942.0095843887273+589.9812631405766j), 8: (1011.9579223144765+421.56022791245954j), 9: (1008.5321419567113+455.9554105351141j), 10: (1130.310218237797+537.831089530556j), 11: (988.1618156627902+399.1694670928635j), 12: (1040.4530274679505+447.7449957180332j), 13: (1064.6588980110891+402.83615029842775j), 14: (1085.325570918079+605.2992030944743j), 15: (1098.0633078236006+532.138378192767j), 16: (933.3731963762269+535.124248544404j), 17: (964.8691095986591+540.1365313233366j), 18: (1099.7994338649423+388.92194206744745j), 19: (1076.3343320617669+490.17385126996703j), 20: (929.3962031934453+673.6737411825113j), 21: (944.8969570798696+700.8857695293768j), 22: (905.4881218504263+694.602791048291j), 23: (633.6480188049453+603.5151450888441j), 24: (663.1632884933201+552.7941334033328j), 25: (683.4342154145346+632.4397818415355j), 26: (506.76033542464+499.0550055252155j), 27: (556.5567178510687+361.2212498833872j), 28: (715.2592691926228+369.33251463902025j), 29: (762.2957550926521+424.63673674308694j), 30: (553.8797535955366+538.5306383744337j), 31: (388.56798686851056+368.7823933954035j), 32: (455.7859867755919+507.54954933242715j), 33: (673.7052637138793+527.8222685127614j), 34: (712.5424625917392+330.01255646220676j), 35: (634.0660903824481+646.448049752481j), 36: (776.9717860513618+729.1956754920213j), 37: (802.5580576463664+411.4052270085699j), 38: (751.6729310018657+702.6513102565707j), 39: (656.809141576863+610.0897067359704j), 40: (577.1173171942655+538.0583851804781j), 41: (641.7422365184399+362.1626659769819j), 42: (635.240235151467+535.3057920047495j), 43: (418.2789057358517+373.36046730308055j), 44: (557.2108123336828+684.6266238123928j), 45: (724.6853396678522+632.6606523336009j), 46: (416.505497651487+516.4400944019976j), 47: (647.6527966810315+395.111835773141j), 48: (575.608681543594+409.27410225814634j), 49: (640.8074099236769+685.521250870816j), 50: (383.56586102425007+522.6572590649553j), 51: (797.2255391520093+750.4798723710917j), 52: (656.4508370644696+428.7013079909509j), 53: (499.56013957463324+466.96701363313673j), 54: (836.1884951894434+389.4337958749141j), 55: (461.9304985578923+611.1926629596719j), 56: (705.8269882603353+297.70739415983707j), 57: (649.0514232011674+508.03842293809254j), 58: (780.2306829889818+453.6599230886261j), 59: (410.65229646307955+409.1102741964384j), 60: (376.68647778184817+421.31458184652405j), 61: (707.5615569150566+414.1665373492766j), 62: (542.383897158674+601.2112330552982j), 63: (600.6893134633224+473.3151411842798j), 64: (724.1632392963837+674.3924633216429j), 65: (526.7175932922861+346.9650062488751j), 66: (473.100479578056+642.0509885969936j), 67: (546.9343197664691+308.10159703920823j), 68: (369.68978176220304+391.15703143750704j), 69: (497.3092498200946+614.4643228612713j), 70: (449.13379956594287+444.70283265085135j), 71: (542.8002517823613+648.8399241825036j), 72: (526.0255318951565+683.1205051304264j), 73: (970.0038056740093+146.3853256111558j), 74: (861.2739170371412+28.644882471116887j), 75: (946.7563815837142+88.96026578795318j), 76: (900.2469752835808-4.434288509434452j), 77: (865.9232707186359-31.792799047936114j), 78: (867.4052725001184+271.36610231204554j), 79: (796.7712851984663+164.34822868839095j), 80: (1044.3395617848405+120.47046636711627j), 81: (925.2708871904169+202.17116070069562j), 82: (883.2457505800623+223.03513616695437j), 83: (764.0380298877984+171.21390778551583j), 84: (944.9972132830562+227.40929468665695j), 85: (840.178504997277+122.10062425198387j), 86: (1083.9745199110225+213.7719157269347j), 87: (795.6975510654825+118.1627487009651j), 88: (843.3340269729546+151.73128941946834j), 89: (763.0972247796294+94.5970313041513j), 90: (892.4454560839298+34.112666685217334j), 91: (1008.1309965758448+183.30599306546117j), 92: (928.1488774103167+38.890370328234155j), 93: (978.7042366099603+122.63337271341507j), 94: (1076.9409994182615+306.52435478541406j), 95: (1052.0566660220807+221.07674909773507j), 96: (799.7837506714786-58.4798723710918j), 97: (857.8199770875722+356.75497813073486j), 98: (833.2175598721177+272.94405213287837j), 99: (956.0759867293273+19.583473289947392j), 100: (894.6977651158585+172.7462825574546j), 101: (868.0728730676793+316.539464720413j), 102: (830.3389831704317-48.70147994127086j), 103: (736.0504263381263+74.2892290508662j), 104: (802.9427449632576+271.3304498473652j), 105: (1068.200306871694+262.5966563575492j), 106: (1008.5304819697046+133.2700931158916j), 107: (517.9687555044804+111.16813679477775j), 108: (525.1468821918409+175.6681431807973j), 109: (601.3023843636067+3.4738836420377197j), 110: (574.0636790322357+33.96865116567915j), 111: (591.631889753805+113.64023167118802j), 112: (418.8193992544324+134.9427830180345j), 113: (460.22502832485924+131.69284617718213j), 114: (499.51405404284003+191.04492288724873j), 115: (603.4121320567739-28.28804199725596j), 116: (538.8919624632416+266.1862518848944j), 117: (442.95674878622975+156.37759006033664j), 118: (532.1670552379505+219.87889310193225j), 119: (556.2117275236308+115.0435827994844j), 120: (556.9035674483272+179.69991067037043j), 121: (543.5086206467208+73.20104014846567j), 122: (633.2498670124041-4.174897247982926j), 123: (492.7561976841813+81.73131186397319j), 124: (386.1954468217672+147.08911679790546j), 125: (474.98143769202767+52.43777881361939j)}
